How to Measure Human-AI Prediction Accuracy in Explainable AI Systems

Assessing an AI system's behavior-particularly in Explainable AI Systems-is sometimes done empirically, by measuring people's abilities to predict the agent's next move-but how to perform such measurements? In empirical studies with humans, an obvious approach is to frame the task as binary (i.e., prediction is either right or wrong), but this does not scale. As output spaces increase, so do floor effects, because the ratio of right answers to wrong answers quickly becomes very small. The crux of the problem is that the binary framing is failing to capture the nuances of the different degrees of "wrongness." To address this, we begin by proposing three mathematical bases upon which to measure "partial wrongness." We then uses these bases to perform two analyses on sequential decision-making domains: the first is an in-lab study with 86 participants on a size-36 action space; the second is a re-analysis of a prior study on a size-4 action space. Other researchers adopting our operationalization of the prediction task and analysis methodology will improve the rigor of user studies conducted with that task, which is particularly important when the domain features a large output space.

==> assets/Supplemental/4_mRBO.py <==
import math

# RBO and RBO helper source adapted from https://towardsdatascience.com/rbo-v-s-kendall-tau-to-compare-ranked-lists-of-items-8776c5182899

def RBOhelper(list1, list2, param, accumulator, i, lenLongerList, lenShorterList, verbose=False):
    sublist1 = set(list1[:i]) if i < len(list1) else set(list1)
    sublist2 = set(list2[:i]) if i < len(list2) else set(list2)
    intersectionSizeHere = len(sublist1.intersection(sublist2))
    scoreHere = math.pow(param, i) * intersectionSizeHere / i
    if verbose:
        print("sublist 1:", sublist1, "sublist 2:", sublist2, "lenToCheck", i, "intersection", intersectionSizeHere, "score", scoreHere, "accumulator", accumulator)
    if lenLongerList == i:
        return accumulator + scoreHere
    return modifiedRBOhelper(list1, list2, param, accumulator + scoreHere, i + 1, lenLongerList, lenShorterList)

def RBO(list1, list2, param=.9, verbose=False):
    lenLongerList = max(len(list1), len(list2))
    lenShorterList = min(len(list1), len(list2))
    intersectionSizeHere = len(set(list1).intersection(set(list2)))
    summation = modifiedRBOhelper(list1, list2, param, 0, 1, lenLongerList, lenShorterList, verbose)
    term1 = math.pow(param, lenLongerList) * intersectionSizeHere / lenLongerList
    term2 = (1 - param) / param * summation
    if verbose:
        print("len", lenLongerList, "intersection", intersectionSizeHere, "term1", term1, "term2", term2)
    return term1 + term2

def modifiedRBOhelper(list1, list2, param, accumulator, i, lenLongerList, lenShorterList, verbose=False):
    sublist1 = set(list1[:i]) if i < len(list1) else set(list1)
    sublist2 = set(list2[:i]) if i < len(list2) else set(list2)
    intersectionSizeHere = len(sublist1.intersection(sublist2))
    scoreHere = math.pow(param, i) * intersectionSizeHere / min(lenShorterList, i) # Modification 1 of 2: This was just I previously
    if verbose:
        print("sublist 1:", sublist1, "sublist 2:", sublist2, "lenToCheck", i, "intersection", intersectionSizeHere, "score", scoreHere, "accumulator", accumulator)
    if lenLongerList == i:
        return accumulator + scoreHere
    return modifiedRBOhelper(list1, list2, param, accumulator + scoreHere, i + 1, lenLongerList, lenShorterList)

def modifiedRBO(list1, list2, param=.9, verbose=False):
    lenLongerList = max(len(list1), len(list2))
    lenShorterList = min(len(list1), len(list2))
    intersectionSizeHere = len(set(list1).intersection(set(list2)))
    summation = modifiedRBOhelper(list1, list2, param, 0, 1, lenLongerList, lenShorterList, verbose)
    term1 = math.pow(param, lenLongerList) * intersectionSizeHere / lenShorterList # Modification 2 of 2: This was LONGER list previously
    term2 = (1 - param) / param * summation
    if verbose:
        print("len", lenLongerList, "intersection", intersectionSizeHere, "term1", term1, "term2", term2)
    return term1 + term2

def convertToIdx(theList):
    newList = []
    currRank = 1
    maxVal = max(theList)
    for _ in range(len(theList)):
        for i in range(len(theList)):
            if theList[i] == currRank:
                newList.append(i)
                foundRank = True
        currRank += 1
        if currRank == maxVal:
            break
    return newList

# These are the ranks derived by making the matrix into a long vector
p1ranks	= convertToIdx([	25,31,32,26,28,22,12,19,34,35,2,9,6,3,7,11,35,18,5,15,13,1,10,14,21,8,4,23,16,17,20,24,27,29,33,30,	])
p2ranks	= convertToIdx([	19,24,28,16,22,20,10,15,32,33,6,5,3,1,33,29,33,8,2,12,31,33,9,11,17,7,4,26,14,13,25,18,23,21,30,27,	])
p3ranks	= convertToIdx([	25,16,20,23,27,18,11,26,30,31,3,31,29,31,31,28,31,1,4,19,24,31,9,7,8,2,5,12,6,10,21,13,17,14,22,15,	])
p4ranks	= convertToIdx([	21,13,17,19,26,12,10,23,28,29,2,29,24,29,29,27,29,1,29,25,22,29,4,7,20,29,6,9,5,3,14,11,15,8,18,16,	])
p1ranksControl	= convertToIdx([	6,6,6,6,6,6,6,6,4,6,6,6,3,2,6,6,6,1,6,6,6,4,6,6,6,6,6,6,6,6,6,6,6,6,6,6,	])
p2ranksControl	= convertToIdx([	4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,3,4,2,4,4,4,4,4,4,1,4,4,4,4,4,4,4,4,4,	])
p3ranksControl	= convertToIdx([	5,5,5,5,5,5,5,5,5,5,2,5,5,5,5,5,5,1,3,5,5,5,5,5,5,5,3,5,5,5,5,5,5,5,5,5,	])
p4ranksControl	= convertToIdx([	3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3,	])
p1ranksBTW	= convertToIdx([	8,8,8,8,8,8,8,8,8,8,4,8,4,1,8,8,8,1,8,8,1,4,8,8,8,8,4,8,8,8,8,8,8,8,8,8,	])
p2ranksBTW	= convertToIdx([	5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,2,5,2,5,5,5,5,5,2,1,5,5,5,5,5,5,5,5,5,	])
p3ranksBTW	= convertToIdx([	3,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,	])
p4ranksBTW	= convertToIdx([	3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2,1,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,	])
p1ranksSTT	= convertToIdx([	7,7,7,7,7,7,7,7,7,6,2,7,2,1,7,7,6,2,7,7,2,2,7,7,7,7,7,7,7,7,7,7,7,7,7,7,	])
p2ranksSTT	= convertToIdx([	4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,2,4,4,4,4,4,4,4,3,1,4,4,4,4,4,4,4,4,4,	])
p3ranksSTT	= convertToIdx([	6,6,6,6,6,6,6,6,2,6,1,6,6,6,6,6,6,2,6,6,2,6,6,6,6,2,6,6,6,6,6,6,6,6,6,6,	])
p4ranksSTT	= convertToIdx([	3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,	])
p1ranksOTB	= convertToIdx([	7,7,7,7,7,7,7,7,7,7,7,7,7,1,7,7,7,2,3,3,3,3,7,7,7,7,7,7,7,7,7,7,7,7,7,7,	])
p2ranksOTB	= convertToIdx([	5,5,5,5,5,5,5,5,5,5,5,5,5,2,5,5,5,2,5,2,5,5,5,5,5,5,1,5,5,5,5,5,5,5,5,5,	])
p3ranksOTB	= convertToIdx([	5,5,5,5,5,5,5,5,3,5,2,5,5,5,5,5,5,1,5,3,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,	])
p4ranksOTB	= convertToIdx([	2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,	])
p1ranksSTT_OTB	= convertToIdx([	9,9,9,9,9,4,9,9,9,9,9,9,4,2,4,9,9,1,4,9,2,4,9,9,9,9,9,9,9,9,9,9,9,9,9,9,	])
p2ranksSTT_OTB	= convertToIdx([	5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,2,2,5,5,5,5,5,2,5,1,5,5,5,5,5,5,5,5,5,	])
p3ranksSTT_OTB	= convertToIdx([	6,6,6,6,6,6,6,6,6,6,3,6,6,6,6,6,6,1,2,4,6,6,6,6,6,4,6,6,6,6,6,6,6,6,6,6,	])
p4ranksSTT_OTB	= convertToIdx([	3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3,	])
p1ranksOTB_BTW	= convertToIdx([	6,6,6,6,6,6,6,6,4,6,6,6,6,2,6,6,6,1,6,6,2,6,6,6,4,6,6,6,6,6,6,6,6,6,6,6,	])
p2ranksOTB_BTW	= convertToIdx([	6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,2,2,6,6,6,4,6,4,6,1,6,6,6,6,6,6,6,6,6,	])
p3ranksOTB_BTW	= convertToIdx([	5,5,5,5,5,5,5,5,4,5,2,5,5,5,5,5,5,1,3,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,	])
p4ranksOTB_BTW	= convertToIdx([	2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,	])
p1ranksSTT_BTW	= convertToIdx([	6,6,6,6,6,6,6,6,6,6,6,6,2,2,6,6,6,2,6,6,2,1,6,6,6,6,6,6,6,6,6,6,6,6,6,6,	])
p2ranksSTT_BTW	= convertToIdx([	6,6,6,6,6,6,6,6,6,6,6,6,6,4,6,6,6,2,6,2,6,6,6,6,6,4,1,6,6,6,6,6,6,6,6,6,	])
p3ranksSTT_BTW	= convertToIdx([	6,6,6,6,6,6,6,6,6,6,1,6,4,6,6,6,6,2,3,6,6,6,6,6,6,4,6,6,6,6,6,6,6,6,6,6,	])
p4ranksSTT_BTW	= convertToIdx([	3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,	])
p1ranksALL	= convertToIdx([	5,5,5,5,5,5,5,5,5,5,5,5,1,3,5,5,5,2,5,5,5,3,5,5,5,5,5,5,5,5,5,5,5,5,5,5,	])
p2ranksALL	= convertToIdx([	5,5,5,5,5,5,5,5,5,5,5,5,5,3,5,5,5,5,3,2,5,5,5,5,5,5,1,5,5,5,5,5,5,5,5,5,	])
p3ranksALL	= convertToIdx([	5,5,5,5,5,5,5,5,5,5,1,5,5,5,5,5,5,1,3,5,5,5,5,5,5,5,4,5,5,5,5,5,5,5,5,5,	])
p4ranksALL	= convertToIdx([	5,5,5,5,5,5,5,5,5,5,2,5,5,5,5,5,5,1,5,2,5,5,5,5,5,5,2,5,5,5,5,5,5,5,5,5,	])



print("testing convertToIdx **********************************")
print("Initial: ", [	5,5,5,5,5,5,5,5,5,5,2,5,5,5,5,5,5,1,5,2,5,5,5,5,5,5,2,5,5,5,5,5,5,5,5,5,	])
print("Converted: ", convertToIdx([	5,5,5,5,5,5,5,5,5,5,2,5,5,5,5,5,5,1,5,2,5,5,5,5,5,5,2,5,5,5,5,5,5,5,5,5,	]))
print()

print("testing RBO vs mRBO **********************************")
agentPrefs = [17, 2, 4, 6, 7]
testPrefs = [17]
x = modifiedRBO(agentPrefs, testPrefs, verbose=True)
print("mRBO result: ", x, " for AgentPrefs: ", agentPrefs, " testPrefs: ", testPrefs, "\n")
x = RBO(agentPrefs, testPrefs, verbose=True)
print("RBO result: ", x, " for AgentPrefs: ", agentPrefs, " testPrefs: ", testPrefs, "\n")

testPrefs = [17, 2]
x = modifiedRBO(agentPrefs, testPrefs, verbose=True)
print("mRBO result: ", x, " for AgentPrefs: ", agentPrefs, " testPrefs: ", testPrefs, "\n")
x = RBO(agentPrefs, testPrefs, verbose=True)
print("RBO result: ", x, " for AgentPrefs: ", agentPrefs, " testPrefs: ", testPrefs, "\n")

testPrefs = [17, 4]
x = modifiedRBO(agentPrefs, testPrefs, verbose=True)
print("mRBO result: ", x, " for AgentPrefs: ", agentPrefs, " testPrefs: ", testPrefs, "\n")
x = RBO(agentPrefs, testPrefs, verbose=True)
print("RBO result: ", x, " for AgentPrefs: ", agentPrefs, " testPrefs: ", testPrefs, "\n")

print("Outputs **********************************")

print("P1 NONE: ", round(modifiedRBO(p1ranks, p1ranksControl),3))
print("P1 OTB: ", round(modifiedRBO(p1ranks, p1ranksOTB),3))
print("P1 BTW: ", round(modifiedRBO(p1ranks, p1ranksBTW),3))
print("P1 STT: ", round(modifiedRBO(p1ranks, p1ranksSTT),3))
print("P1 STT+BTW: ", round(modifiedRBO(p1ranks, p1ranksSTT_BTW),3))
print("P1 STT+OTB: ", round(modifiedRBO(p1ranks, p1ranksSTT_OTB),3))
print("P1 OTB+BTW: ", round(modifiedRBO(p1ranks, p1ranksOTB_BTW),3))
print("P1 ALL: ", round(modifiedRBO(p1ranks, p1ranksALL),3))

print("P2 NONE: ", round(modifiedRBO(p2ranks, p2ranksControl),3))
print("P2 OTB: ", round(modifiedRBO(p2ranks, p2ranksOTB),3))
print("P2 BTW: ", round(modifiedRBO(p2ranks, p2ranksBTW),3))
print("P2 STT: ", round(modifiedRBO(p2ranks, p2ranksSTT),3))
print("P2 STT+BTW: ", round(modifiedRBO(p2ranks, p2ranksSTT_BTW),3))
print("P2 STT+OTB: ", round(modifiedRBO(p2ranks, p2ranksSTT_OTB),3))
print("P2 OTB+BTW: ", round(modifiedRBO(p2ranks, p2ranksOTB_BTW),3))
print("P2 ALL: ", round(modifiedRBO(p2ranks, p2ranksALL),3))

print("P3 NONE: ", round(modifiedRBO(p3ranks, p3ranksControl),3))
print("P3 OTB: ", round(modifiedRBO(p3ranks, p3ranksOTB),3))
print("P3 BTW: ", round(modifiedRBO(p3ranks, p3ranksBTW),3))
print("P3 STT: ", round(modifiedRBO(p3ranks, p3ranksSTT),3))
print("P3 STT+BTW: ", round(modifiedRBO(p3ranks, p3ranksSTT_BTW),3))
print("P3 STT+OTB: ", round(modifiedRBO(p3ranks, p3ranksSTT_OTB),3))
print("P3 OTB+BTW: ", round(modifiedRBO(p3ranks, p3ranksOTB_BTW),3))
print("P3 ALL: ", round(modifiedRBO(p3ranks, p3ranksALL),3))

print("P4 NONE: ", round(modifiedRBO(p4ranks, p4ranksControl),3))
print("P4 OTB: ", round(modifiedRBO(p4ranks, p4ranksOTB),3))
print("P4 BTW: ", round(modifiedRBO(p4ranks, p4ranksBTW),3))
print("P4 STT: ", round(modifiedRBO(p4ranks, p4ranksSTT),3))
print("P4 STT+BTW: ", round(modifiedRBO(p4ranks, p4ranksSTT_BTW),3))
print("P4 STT+OTB: ", round(modifiedRBO(p4ranks, p4ranksSTT_OTB),3))
print("P4 OTB+BTW: ", round(modifiedRBO(p4ranks, p4ranksOTB_BTW),3))
print("P4 ALL: ", round(modifiedRBO(p4ranks, p4ranksALL),3))

